Gravitational Wave Heating

It was shown in previous work that when a gravitational wave (GW) passes through a viscous shell of matter the magnitude of the GW will be damped and there are astrohysical circumstances in which the damping is almost complete. The energy transfer from the GWs to the fluid will increase its temperature. We construct a model for this process and obtain an expression for the temperature distribution inside the shell in terms of spherical harmonics. Further, it is shown that this effect is astrophysically significant: a model problem is constructed for which the temperature increase is of order $10^6{}^\circ$K.

==> anc/GW_Heating.map <==
read `initialize.map`:
read `ProcsRules.map`:

#N.B. Basis is not sZlm but \eth Zlm, etc.
rho22:=array(0..4):
v0:=array(0..4):
v1:=array(0..4):
Vang:=array(0..4):
Vangb:=array(0..4):
Vshell:=array(1..4):
geod:=array(1..4):
Vshell_exp:=array(1..4):
hlin:=matrix(4,4):
h0:=matrix(4,4):
Clin:=array(1..4,1..4,1..4):
C0:=array(1..4,1..4,1..4):
dVshell:=matrix(4,4):

Tab:=array(1..4,1..4):
Vu_back:=array([0,0,0,Vu0_back]):
Vd:=array(1..4):

pr_n0(Rho22ns,rho22,0):
pr_n0(v1ns,v1,0):
pr_n0(v0ns,v0,0):
pr_n0(Vangns,Vang,1):
pr_n0(Vangbns,Vangb,-1):

read `gamma.out`:
read `lin.map`:

t1:=prlinRhoc(subs(eps=0,g_exp[4,4]+1)):
Vu0_back:=prlinRhoc(pr2(1+t1/2+3*t1^2/8)):
t2:=sum(sum(Vu_back[a]*Vu_back[b]*g_exp[a,b],a=1..4),b=1..4):
check_Vu0:=prlinRhoc(subs(eps=0,t2+1)):

for a to 4 do
  Vd[a]:=sum(Vu_back[b]*g_exp[a,b],b=1..4):
  Vd[a]:=prlinRhoc(subs(eps=0,Vd[a])):
od:
Vd[1]:=Vd[1]+eps*v1ns:Vd[2]:=Vd[2]+eps*(Vangns+Vangbns)/fo:Vd[3]:=Vd[3]+eps*I*(Vangbns-Vangns)/fo:Vd[4]:=Vd[4]+eps*v0ns:


for a to 4 do for b to 4 do
  Tab_down_exp[a,b]:=prlinRhoc(pr2((Rhoc*Rho0+Rhoc*eps*Rho22ns)*Vd[a]*Vd[b])):
od:od:
unassign('a'):unassign('b'):
D_Tab_down:=pr_D_Tab_down(Tab_down_exp,x,C,h):

t3:=simplify(prlinRhoc(pr2(D_Tab_down[2]+I*D_Tab_down[3]))/2*fo): 
cons_A:=simplify(subs(rule1,t3)):
cons_1:=prlinRhoc(pr2(D_Tab_down[1])):
cons_4:=prlinRhoc(pr2(D_Tab_down[4])):
cons1m4:=simplify(cons_1-cons_4):
cons1p4:=simplify(cons_1+cons_4):

t1:=subs(Rhoc=0,pr2(sum(sum(Vd[a]*Vd[b]*h_exp[a,b],a=1..4),b=1..4))):
v0_0:=solve(factor(simplify(subs(rule1,t1+1)))=0,v0[0]):
v0_1:=solve(factor(simplify(subs(rule1,diff(t1+1,r))))=0,v0[1]):
c1m4:=simplify(subs(v0[4]=v0_0*om,cons1m4)):
c1p4:=simplify(subs(v0[4]=v0_0*om,v0[0]=v0_0,v0[1]=v0_1,cons1p4)):

Vang_0:=solve(subs(Vang[4]=Vang[0]*om,wn[0,2]=wn[0,0],Be[0,2]=Be[0,0],cons_A)=0,Vang[0]):
v1_0:=solve(subs(v1[4]=v1[0]*om,c1m4)=0,v1[0]):
t1:=subs(rho22[4]=om*rho22[0],v1[0]=v1_0,v1[4]=om*v1_0,Vang[3]=L2*Vang_0,Vangb[2]=L2*Vang_0,c1p4):
rho22_0:=solve(t1=0,rho22[0]):
R11e:=simplify(subs(Rhoc=0,R11e)):Rqe:=simplify(subs(Rhoc=0,Rqe)):Rwe:=simplify(subs(Rhoc=0,rule1,Rwe)):ev2e:=simplify(subs(Rhoc=0,ev2e)):
R44e:=simplify(subs(Rhoc=0,rule1,R44e)):R14e:=simplify(subs(Rhoc=0,rule1,R14e)):Rq4e:=simplify(subs(Rhoc=0,Rq4e)):
RHS_R1A:=0:RHS_ev2e:=0:


rule2de:=(Be[1,2]=diff(beta(r),r),Be[0,2]=beta(r),Be[2,2]=beta(r),
          Ue[0,1]=diff(Z(r),r),Ue[1,1]=diff(Z(r),r,r),Ue[1,2]=diff(Z(r),r),Ue[0,2]=Z(r),
          Je[0,1]=diff(JJ(r),r),Je[1,1]=diff(JJ(r),r,r),Je[1,4]=om*diff(JJ(r),r),Je[0,4]=om*JJ(r),
          Je[1,3]=(L2+2)*diff(JJ(r),r), Be[0,1]=diff(beta(r),r),
          Be[0,0]=beta(r),wn[0,0]=ww(r),Ue[0,0]=Z(r)):
#DEbeta:=subs(rule2de,ruleBackShell,eps*coeff(R11e,eps)=RHS_R11):

beta(r):=b0:
prMakeDE():
j2tin:=dsolve(de3a,J2(xx)):
jtin1:=int(int(subs(_C2=CinI,_C1=C40*6,rhs(j2tin)),xx),xx)+C30*xx+C10:
ztin1:=simplify(subs(JJ(xx)=jtin1,Z0)):
jtin:=prlinRhoc(subs(xx=1/r,jtin1)):
ztin:=prlinRhoc(subs(xx=1/r,ztin1)):
btin:=b0:
t1:=solve(Rwe=0,wn[0,1]):
rule3in:={Be[0,0]=btin,Ube[1,2]=diff(ztin,r)*L2,Ue[1,3]=diff(ztin,r)*L2,Ube[0,2]=ztin*L2,Ue[0,3]=ztin*L2,
        Be[2,3]=L2*btin,Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin}:
t2:=prlinRhoc(subs(rule3in,t1)):
wtin:=simplify(int(t2,r))+C50:


ruleconsIn:={Be[2, 3]=L2*btin, wn[2, 3]=L2*wtin, wn[1, 1]=diff(wtin,r,r), Be[0, 1]=diff(btin,r),
           Be[1, 4]=om*diff(btin,r), Be[0, 4]=om*btin, Ue[3, 4]=om*L2*ztin,Ube[2, 4]=om*L2*ztin,
           wn[0, 4]=om*wtin, Je[3, 4]=om*(L2+2)*jtin, Be[2, 4]=om*btin,Je[1,4]=om*diff(jtin,r),
           Je[0,4]=om*jtin,Ue[1, 4]=om*diff(ztin,r),
           Be[1, 1]=diff(btin,r,r), wn[0, 0]=wtin, wn[0, 1]=diff(wtin,r), Ube[0, 2]=L2*ztin, Ue[0, 3]=L2*ztin, 
           Ue[2, 3]=L2*ztin, Ube[2, 2]=L2*ztin, wn[1, 2]=diff(wtin,r), wn[0, 2]=wtin,  Ue[0, 0]=ztin, 
           Ue[0, 1]=diff(ztin,r), Ue[1, 1]=diff(ztin,r,r), Ube[1, 2]=L2*diff(ztin,r), Ue[1, 3] =L2*diff(ztin,r),Be[0,0]=btin,
           Be[0,2]=btin,Be[1,2]=diff(btin,r),Be[2,2]=btin,
           Je[1,3]=(L2+2)*diff(jtin,r),Je[3,3]=L4*jtin,Jbe[2,2]=L4*jtin,Je[1,1]=diff(jtin,r,r),
           Je[0,1]=diff(jtin,r), Ue[0,2]=ztin,Ue[1,2]=diff(ztin,r)}:

check_DE_R11_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R11e,eps))):
check_DE_R1A_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rqe,eps))):
check_DE_R1A_In:=simplify(check_DE_R1A_In):
check_DE_Rw_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rwe,eps))):
check_DE_Rw_In:=prlinRhoc(subs(rule1,ruleconsIn,check_DE_Rw_In)):
check_DE_ev2_In:=prlinRhoc(subs(ruleconsIn,eps*coeff(ev2e,eps))):

constraint00In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R44e,eps))):
constraint01In:=prlinRhoc(subs(ruleconsIn,eps*coeff(R14e,eps))):
constraint0AIn:=prlinRhoc(subs(ruleconsIn,eps*coeff(Rq4e,eps))):
constraint00In:=prlinRhoc(subs(rule1,ruleconsIn,constraint00In)):
constraint01In:=prlinRhoc(subs(rule1,ruleconsIn,constraint01In)):
constraint0AIn:=prlinRhoc(subs(ruleconsIn,constraint0AIn)):

C50:=solve(subs(constraint0AIn)=0,C50):
C5I:=solve(constraint0AIn=0,C5I):
C10:=solve(subs(constraint00In)=0,C10):
C1I:=solve(constraint00In=0,C1I):
constraint00In:=simplify(constraint00In):
constraint0AIn:=simplify(constraint0AIn):

#print(`The following output is used in Eqs. (3), with om =i nu:`);
s6:=sqrt(6):
jout:=simplify(subs(CinI=0,jtin)*exp(om*u)*Zlm[2])*2*s6:
jbout:=simplify(subs(CinI=0,jtin)*exp(om*u)*Zlm[-2])*2*s6:
zout:=simplify(subs(CinI=0,ztin)*exp(om*u)*Zlm[1])*s6:
zbout:=simplify(subs(CinI=0,ztin)*exp(om*u)*Zlm[-1])*s6:
bout:=simplify(subs(CinI=0,btin)*exp(om*u)*Zlm[0]):
wout:=simplify(subs(CinI=0,wtin/r^2)*exp(om*u)*Zlm[0]): #Output using W_c rather than W
wout:=simplify(subs(CinI=0,wtin)*exp(om*u)*Zlm[0]):

ruleZlm2Zlm_exp:={}:
for s from -2 to 2 do
  ruleZlm2Zlm_exp:=ruleZlm2Zlm_exp union 
  {Zlm[s]=Zlm_exp[s,0]+q*(Zlm_exp[s,3]+Zlm_exp[s,2]-s*I*fp*Zlm_exp[s,0])/f
	  +p*(Zlm_exp[s,3]-Zlm_exp[s,2]+s*fq*Zlm_exp[s,0])*I/f}:
od:

ruleZlm_exp2Zlm:={Zlm_exp[-1,2]=-s6*Zlm[0],Zlm_exp[0,0]=Zlm[0],Zlm_exp[0,2]=s6*Zlm[1],Zlm_exp[1,3]=-s6*Zlm[0],
Zlm_exp[1,0]=Zlm[1],Zlm_exp[1,2]=2*Zlm[2],Zlm_exp[2,3]=-2*Zlm[1],Zlm_exp[2,0]=Zlm[2],Zlm_exp[-2,2]=-2*Zlm[-1],
Zlm_exp[-1,0]=Zlm[-1],Zlm_exp[0,3]=s6*Zlm[-1],Zlm_exp[-1,3]=2*Zlm[-2],Zlm_exp[-2,0]=Zlm[-2]}:
rule_eth:={f=1+fqo^2/4+fpo^2/4,p=0,q=0}:

pr_eth:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethX:=fo/2*(diff(X1,q)+I*diff(X1,p))+s*(fq+I*fp)/2*X1:
ethX:=simplify(subs(rule_eth,ethX)):ethX:=simplify(subs(ruleZlm_exp2Zlm,ethX)):
return(ethX):
end:
pr_ethb:=proc(s,X)
X1:=simplify(subs(ruleZlm2Zlm_exp,X)):
ethbX:=fo/2*(diff(X1,q)-I*diff(X1,p))-s*(fq-I*fp)/2*X1:
ethbX:=simplify(subs(rule_eth,ethbX)):ethbX:=simplify(subs(ruleZlm_exp2Zlm,ethbX)):
return(ethbX):
end:



b22:=pr_eth(0,bout):
b22:=pr_eth(1,b22):
jb22:=pr_eth(-2,jbout):
jb22:=pr_eth(-1,jb22):
j33:=pr_ethb(2,jout):
j33:=pr_ethb(1,j33):
ub22:=pr_eth(-1,zbout):
ub22:=pr_eth(0,ub22):

ruleZlm:={Be[0,2]=pr_eth(0,bout),Be[0,1]=diff(bout,r),Be[0,4]=diff(bout,u),Be[0,3]=pr_ethb(0,bout),
Be[1,2]=pr_eth(0,diff(bout,r)),Ue[1,1]=diff(zout,r,r),Ue[0,1]=diff(zout,r),Je[1,3]=pr_ethb(2,diff(jout,r)),
Be[2,3]=L2*bout,Je[3,3]=j33,Jbe[2,2]=jb22,Ube[0,1]=diff(zbout,r),Ube[0,3]=pr_ethb(-1,zbout),
Ube[1,2]=diff(pr_eth(-1,zbout),r),Ue[1,3]=diff(pr_ethb(1,zout),r),Be[0,0]=bout,Ube[0,2]=pr_eth(-1,zbout),
Ue[0,3]=pr_ethb(1,zout),wn[0,1]=diff(wout,r),Je[0,1]=diff(jout,r),Jbe[0,4]=diff(jbout,u),Jbe[0,1]=diff(jbout,r),
Je[1,1]=diff(jout,r,r),Ue[0,2]=pr_eth(1,zout),Je[0,4]=diff(jout,u),Be[2,2]=b22,
Je[1,4]=diff(jout,r,u),Ue[1,2]=diff(pr_eth(1,zout),r),wn[2,3]=L2*wout,
wn[0,4]=diff(wout,u),Ue[3,4]=diff(pr_ethb(1,zout),u),Ube[2,4]=diff(pr_eth(-1,zbout),u),
wn[1,1]=diff(wout,r,r),Be[1,1]=diff(bout,r,r),Be[1,4]=diff(bout,r,u),wn[0,2]=pr_eth(0,wout),
wn[1,2]=diff(pr_eth(0,wout),r),Ue[2,3]=L2*zout,
Ube[2,2]=ub22,Be[2,4]=diff(pr_eth(0,bout),u),Je[3,4]=diff(pr_ethb(2,jout),u),Ue[1,4]=diff(zout,r,u),
Ue[0,0]=zout,wn[0,0]=wout,wn[0,3]=pr_ethb(0,wout),Ube[0,0]=zbout}:

#print(`We now confirm that all the Einstein equations are satisfied`);
R11et:=simplify(subs(ruleZlm,rule_eth,R11e)):
Rqet:=simplify(subs(ruleZlm,rule_eth,Rqe)):
Rwet:=simplify(subs(ruleZlm,rule_eth,Rwe)):
ev2et:=simplify(subs(ruleZlm,rule_eth,ev2e)):
R44et:=simplify(subs(ruleZlm,rule_eth,R44e)):
Rq4et:=simplify(subs(ruleZlm,rule_eth,Rq4e)):
R14et:=simplify(subs(ruleZlm,rule_eth,R14e)):

#print(`The following output is used in Eqs. (6), with om =i nu:`);

Vshell[1]:=-1+simplify(subs(ruleZlm,eps*v1_0)):
Vshell[4]:=-1+simplify(subs(ruleZlm,eps*v0_0)):
t1:=solve(subs(Vang[4]=om*Vang[0],cons_A)=0,Vang[0]):
Vshell_ang:=simplify(subs(ruleZlm,eps*t1)):
Vshell_angb:=subs(Zlm[1]=Zlm[-1],Vshell_ang):
Vshell[2]:=simplify((Vshell_ang+Vshell_angb)/fo):
Vshell[3]:=simplify((Vshell_angb-Vshell_ang)*I/fo):

for a to 4 do
  Vshell_exp[a]:=subs(ruleZlm2Zlm_exp,Vshell[a]):
  for b to 4 do
    hlin[a,b]:=pr2(subs(rule1,Rhoc=0,h[a,b])):
    hlin[a,b]:=simplify(subs(ruleZlm,hlin[a,b])):
    h0[a,b]:=subs(eps=0,hlin[a,b]):
    g0[a,b]:=pr2(subs(rule1,Rhoc=0,g[a,b])):
    g0[a,b]:=simplify(subs(ruleZlm,g0[a,b])):
    g0[a,b]:=subs(eps=0,g0[a,b]):
    for c to 4 do
    Clin[a,b,c]:=pr2(subs(rule1,Rhoc=0,C[a,b,c])):
    Clin[a,b,c]:=simplify(subs(ruleZlm,Clin[a,b,c])):
    C0[a,b,c]:=subs(eps=0,Clin[a,b,c]):
od:od:od:


for as to 4 do for bs to 4 do
  dVshell[as,bs]:=diff(Vshell_exp[as],x[bs]):
  for cs to 4 do
    dVshell[as,bs]:=dVshell[as,bs]-Clin[as,bs,cs]*Vshell[cs]:
  od:
  dVshell[as,bs]:=pr2(subs(ruleZlm,rule_eth,dVshell[as,bs])):
  dVshell[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
  dVshell_exp[as,bs]:=subs(ruleZlm_exp2Zlm,dVshell[as,bs]):
od:od:

for as to 4 do
  geod[as]:=0:
  for bs to 4 do for cs to 4 do
    geod[as]:=geod[as]+Vshell[cs]*dVshell[as,bs]*hlin[bs,cs]:
  od:od:
geod[as]:=pr2(subs(ruleZlm,geod[as])):
od:


P:=Matrix(4,4):
sig:=Matrix(4,4):
for asig to 4 do
  for bsig to 4 do
    P[asig,bsig]:=subs(Rhoc=0,g[asig,bsig])+Vshell[asig]*Vshell[bsig]:
    P[asig,bsig]:=simplify(subs(eps=0,P[asig,bsig])):
od:od:

div_Vshell:=0:
for asig to 4 do for bsig to 4 do
  div_Vshell:=div_Vshell+ hlin[asig,bsig]*dVshell[asig,bsig]:
od:od:

div_Vshell:=pr2(div_Vshell):

for asig to 4 do
  for bsig to 4 do
    sig[asig,bsig]:=-div_Vshell*P[asig,bsig]/3:
    for csig to 4 do
      for dsig to 4 do
        sig[asig,bsig]:=sig[asig,bsig]+(P[asig,dsig]*dVshell[bsig,csig]
        +P[bsig,dsig]*dVshell[asig,csig])*h0[csig,dsig]/2:
    od:od:
  sig[asig,bsig]:=simplify(sig[asig,bsig]):
od:od:

for asig to 4 do for bsig to 4 do
  sig_exp[asig,bsig]:=algsubs(fqo^2=fo-4-fpo^2, sig[asig,bsig]):
  sig_exp[asig,bsig]:=subs(ruleZlm2Zlm_exp,sig_exp[asig,bsig]):
  sigs[asig,bsig]:=algsubs(exp(om*u)=1,sig[asig,bsig]):
  sigs[asig,bsig]:=subs(om=omm*j,sigs[asig,bsig]):
  sigs[asig,bsig]:=algsubs(1/j=-j,expand(sigs[asig,bsig])):
  sigs[asig,bsig]:=algsubs(j^2=-1,sigs[asig,bsig]):
od:od:



for asig to 4 do
  for bsig from asig+1 to 4 do
    check_symmetry[asig,bsig]:=simplify(sig[asig,bsig]-sig[bsig,asig]):
od:od:

TraceSig:=0:
for a to 4 do for b to 4 do
  TraceSig:=TraceSig+h0[a,b]*sig[a,b]:
od:od:
TraceSig:=simplify(TraceSig):
sig1AqA:=simplify(subs(rule_eth,(sig[1,2]+I*sig[1,3])*fo/2)):
sig1AqbA:=simplify(subs(rule_eth,(sig[1,2]-I*sig[1,3])*fo/2)):
sig4AqA:=simplify(subs(rule_eth,(sig[4,2]+I*sig[4,3])*fo/2)):
sig4AqbA:=simplify(subs(rule_eth,(sig[4,2]-I*sig[4,3])*fo/2)):
sigABhAB:=pr2(sig[2,2]*h[2,2]*r^2+sig[3,3]*h[3,3]*r^2):
sigABqAqB:=pr2(subs(rule_eth,sig[2,2]*fo^2/4-sig[3,3]*fo^2/4+sig[2,3]*fo^2/2*I)):
sigABqbAqbB:=pr2(subs(rule_eth,sig[2,2]*fo^2/4-sig[3,3]*fo^2/4-sig[2,3]*fo^2/2*I)):
sig11:=simplify(subs(rule_eth,sig[1,1])):
sig14:=simplify(subs(rule_eth,sig[1,4])):
sig44:=simplify(subs(rule_eth,sig[4,4])):

sigma_squared:=0:
for a to 4 do for b to 4 do for c to 4 do for d to 4 do
  sigma_squared:=sigma_squared+sigs[a,b]*sigs[c,d]*subs(Rhoc=0,eps=0,hlin[a,c]*hlin[b,d]):
od:od:od:od:
sigma_squared:=subs(Zlm[0]=sqrt(Y22_0_squared),sigma_squared):
sigma_squared:=simplify(algsubs(Zlm[1]*Zlm[-1]=Y22_1_squared,sigma_squared)):
sigma_squared:=simplify(algsubs(Zlm[2]*Zlm[-2]=Y22_2_squared,sigma_squared)):
sigma_squared:=simplify(algsubs(Zlm[1]*Zlm[-1]=Y22_1_squared,sigma_squared)):
sigma_squared:=simplify(algsubs(Zlm[2]*Zlm[-2]=Y22_2_squared,sigma_squared)):

TimeAve_sigma_squared:=simplify(subs(eps=1,(coeff(sigma_squared,j,0)+coeff(sigma_squared,j,2))/2)):

read `Ylm.map`;
#For BBH, solution comprises out of phase Z2,2 and Z2,-2 components
Y22_0_squared:=simplify(sZlm2m2[0]*conjugate(sZlm2m2[0])+sZlm22[0]*conjugate(sZlm22[0])):
Y22_1_squared:=simplify(sZlm2m2[1]*conjugate(sZlm2m2[1])+sZlm22[1]*conjugate(sZlm22[1])):
Y22_2_squared:=simplify(sZlm2m2[2]*conjugate(sZlm2m2[2])+sZlm22[2]*conjugate(sZlm22[2])):

C40_square:=solve(3*C40_squared*omm^6/4/Pi*2=M^2*r0^4*(omm/2)^6*2^7/5,C40_squared):

print(`The following output is used in Eq. (12), with omm = nu:`);
TA:=simplify(2*eta*TimeAve_sigma_squared);
for k from 0 to 8 do
Y0[k]:=simplify(convert(SphericalY(k,0,th,ph),LegendreP)):
od:
#fr_th:=TA/C40^2/omm^8:
print(`The following output is used in Eq. (13), with omm = nu:`);
for k from 0 to 8 do
D0[k]:=int(Y0[k]*TA*sin(th),th=0..Pi)*2*Pi;
od;


==> anc/GW_Heating.out <==
           The following output is used in Eq. (12), with omm = nu:

                  2                2  2       6    6                2
TA := 15/8 eta C40  (1557 + 315 omm  r  + 14 r  omm  - 1890 cos(th~)

            4    4         2       6    6         2    8    8         4
     - 198 r  omm  cos(th~)  - 12 r  omm  cos(th~)  + r  omm  cos(th~)

              2  2         4        4    4         4       6    6         4
     + 315 omm  r  cos(th~)  + 159 r  omm  cos(th~)  - 18 r  omm  cos(th~)

              2  2         2      8    8         2    8    8               4
     - 702 omm  r  cos(th~)  + 6 r  omm  cos(th~)  + r  omm  + 405 cos(th~)

           4    4    /   10    2
     + 63 r  omm )  /  (r   omm  Pi)
                   /

           The following output is used in Eq. (13), with omm = nu:

                 2                  2  2      6    6      4    4    8    8
           12 C40  eta (315 + 45 omm  r  + 2 r  omm  + 9 r  omm  + r  omm )
  D0[0] := ----------------------------------------------------------------
                                      1/2  10    2
                                    Pi    r   omm

                                  D0[1] := 0

D0[2] :=

        1/2        2               2  2      6    6    8    8      4    4
    24 5    eta C40  (-225 - 63 omm  r  - 4 r  omm  + r  omm  - 9 r  omm )
    ----------------------------------------------------------------------
                                   1/2  10    2
                               7 Pi    r   omm

                                  D0[3] := 0

               2       8    8          2  2        4    4       6    6
          2 C40  eta (r  omm  + 315 omm  r  + 159 r  omm  - 18 r  omm  + 405)
 D0[4] := -------------------------------------------------------------------
                                       1/2  10    2
                                   7 Pi    r   omm

                                  D0[5] := 0

                                  D0[6] := 0

                                  D0[7] := 0

memory used=1951.3MB, alloc=144.3MB, time=10.74
                                  D0[8] := 0




==> anc/ProcsRules.map <==

rule1:={ro=r,u=0,q=0,p=0,f=1+fqo^2/4+fpo^2/4};

pr1:=proc(X,y,s)
X[0]:=y[0,0]+(r-ro)*y[0,1]+u*y[0,4]+q*(y[0,3]+y[0,2]-s*I*fp*y[0,0])/fo
	  +p*(y[0,3]-y[0,2]+s*fq*y[0,0])*I/fo:

X[1]:=y[0,1]+(r-ro)*y[1,1]+u*y[1,4]+q*(y[1,3]+y[1,2]-s*I*fp*y[0,1])/fo
	  +p*(y[1,3]-y[1,2]+s*fq*y[0,1])*I/fo:

X[2]:=y[0,2]+(r-ro)*y[1,2]+u*y[2,4]
	  +q*(y[2,3]+2*s*y[0,0]+y[2,2]-(s+1)*I*fp*y[0,2])/fo
	  +p*(y[2,3]+2*s*y[0,0]-y[2,2]+(s+1)*fq*y[0,2])*I/fo:

X[3]:=y[0,3]+(r-ro)*y[1,3]+u*y[3,4]+q*(y[3,3]+y[2,3]-(s-1)*I*fp*y[0,3])/fo
	  +p*(y[3,3]-y[2,3]+(s-1)*fq*y[0,3])*I/fo:

X[4]:=y[0,4]+(r-ro)*y[1,4]+u*y[4,4]+q*(y[3,4]+y[2,4]-s*I*fp*y[0,4])/fo
	  +p*(y[3,4]-y[2,4]+s*fq*y[0,4])*I/fo:
end;

pr_D_Tab_up:=proc(Tab,x,C):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[b]):
      for c to 4 do
        DT[a]:=DT[a]+Tab[c,b]*C[c,b,a]+Tab[a,c]*C[c,b,b]:
    od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:

pr_D_Tab_down:=proc(Tab,x,C,h):
  DT:=array(1..4):
  for a to 4 do
    DT[a]:=0:
    for b to 4 do for c to 4 do
      DT[a]:=DT[a]+diff(Tab[a,b],x[c])*h[b,c]:
      for d to 4 do
        DT[a]:=DT[a]-(Tab[d,b]*C[a,c,d]+Tab[a,d]*C[c,b,d])*h[b,c]:
    od:od:od:
#    DT[a]:=prlinRhoc(pr2(subs(rule1,DT[a]))):
     DT[a]:=(pr2(subs(rule1,DT[a]))):
  od:
  return(array([DT[1],DT[2],DT[3],DT[4]])):
end:


prR:=proc(a,b) local a1,a2,a3,a4,a5,b2,b3,b4;
a1:=diff(C[a,b,1],x[1])+diff(C[a,b,2],x[2])+diff(C[a,b,3],x[3])
    +diff(C[a,b,4],x[4]);
a2:=-diff(Csum[a],x[b]);
a3:=sum( Csum[b2]*C[a,b,b2],b2=1..4);
a4:=-sum( sum( C[a,b3,b4]*C[b,b4,b3],b3=1..4),b4=1..4);

a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
a5:=0:#subs(rule1,-3*alpha^2*g[a,b]);

R[a,b]:=simplify(a1+a2+a3+a4+a5);
end;

prlinRhoc:=proc(A)
t1:=simplify(subs(Rhoc=0,A))+Rhoc*simplify(subs(Rhoc=0,diff(A,Rhoc))):
return(t1):
end proc;

pr0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo:
end;

pr_n0:=proc(xns,X,s)
     xns:=X[0]+(r-ro)*X[1]+q*(X[3]+X[2]-s*I*fp*X[0])/fo
	  +p*(X[3]-X[2]+s*fq*X[0])*I/fo+u*X[4]:
end;

pr2:=proc(A)
t1:=simplify(subs(eps=0,A))+eps*simplify(subs(eps=0,diff(A,eps))):
return(t1):
end:


prRiem:=proc(a,b,c,d) local a1,a2,a3,a4,b2,b3;
a1:=diff(C[b,d,a],x[c]);
a2:=-diff(C[b,c,a],x[d]);
a3:=sum( C[b2,c,a]*C[b,d,b2],b2=1..4);
a4:=-sum( C[b,c,b3]*C[b3,d,a],b3=1..4);
a1:=subs(rule1,a1);
a2:=subs(rule1,a2);
a3:=subs(rule1,a3);
a4:=subs(rule1,a4);
Riem[a,b,c,d]:=simplify(a1+a2+a3+a4);
end;

#jr:=sqrt(6)*((24*b0-I*(4*nu*alpha^2+nu^3)*c3+3*I*nu*c1)/18+c1/2/r-c3/r^3/6):
#ur:=sqrt(6)*((-24*I*nu*b0+3*(3*alpha^2+nu^2)*c1-nu^2*c3*(4*alpha^2+nu^2))/36
#    +2*b0/r+c1/2/r^2+c3*I*nu/3/r^3+c3/4/r^4):
#wr:=-2*b0*alpha^2*r^3+r^2/6*(24*I*nu*b0-3*c1*(nu^2+3*alpha^2)
#                             +nu^2*c3*(nu^2+4*alpha^2))
#    +r/3*(-6*b0+3*I*nu*c1-c3*I*nu*(nu^2+4*alpha^2))-c3*(nu^2+alpha^2)+c3*I*nu/r
#    +c3/2/r^2:

rule2:={wn[0,0]=wr,wn[0,1]=diff(wr,r),wn[1,1]=diff(wr,r,r),wn[0,2]=wr*sqrt(6),
        wn[1,2]=diff(wr,r)*sqrt(6),wn[2,2]=wr*2*sqrt(6),
        wn[0,4]=wr*I*nu,wn[2,3]=-6*wr,
        Ue[0,0]=ur,Ue[0,2]=2*ur,Ue[1,4]=diff(ur,r)*I*nu,Ue[2,4]=I*nu*2*ur,
        Ue[1,2]=2*diff(ur,r),
        Ue[0,1]=diff(ur,r),Ue[1,1]=diff(ur,r,r),
        Ue[1,3]=-diff(ur,r)*sqrt(6),Ue[0,3]=-sqrt(6)*ur,Ue[3,4]=-sqrt(6)*I*nu*ur,
        Ue[2,3]=-6*ur,
        Ube[0,2]=-sqrt(6)*ur,Ube[1,2]=-sqrt(6)*diff(ur,r),Ube[2,4]=-sqrt(6)*I*nu*ur,
        Ube[2,2]=-6*ur,
        Be[0,0]=b0,Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,4]=0,Be[0,2]=sqrt(6)*b0,
        Be[0,4]=I*nu*b0,Be[2,3]=-6*b0,
        Be[2,4]=I*nu*sqrt(6)*b0,Be[2,2]=2*sqrt(6)*b0,
        Je[0,1]=diff(jr,r),Je[0,4]=I*nu*jr,Je[4,4]=-nu^2*jr,
        Je[1,3]=-2*diff(jr,r),Je[3,4]=-2*I*nu*jr,
        Je[1,1]=diff(jr,r,r),Je[1,4]=diff(jr,r)*I*nu,Je[3,3]=2*sqrt(6)*jr,
        Jbe[2,2]=2*sqrt(6)*jr,Je[0,0]=jr
};

prLin:=proc(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va)
for a from 0 to 4 do for b from a to 4 do
  Kn[a,b]:=0;
  Jn[a,b]:=eps*Je[a,b];
  Jbn[a,b]:=eps*Jbe[a,b];
  Bn[a,b]:=eps*Be[a,b];
  Un[a,b]:=eps*Ue[a,b];
  Ubn[a,b]:=eps*Ube[a,b];
  Va[a,b]:=eps*wn[a,b]/r;
od;od;
Kn[0,0]:=1;

Bn[0,0]:=Rhoc*B0+eps*Be[0,0]:
Bn[0,1]:=Rhoc*B1+eps*Be[0,1]:
Bn[1,1]:=Rhoc*B11+eps*Be[1,1]:
Bn[0,4]:=Rhoc*B4+eps*Be[0,4]:
Bn[4,4]:=Rhoc*B44+eps*Be[4,4]:
Bn[1,4]:=Rhoc*B14+eps*Be[1,4]:

#Be[1,1]:=0:
#Be[0,1]:=0: #Comment out this line to check R[1,1]=0

Va[0,0]:=1+Rhoc*W0/ro+eps*wn[0,0]/ro;
Va[0,1]:=Rhoc*W1/ro-Rhoc*W0/ro^2+(ro*eps*wn[0,1]-eps*wn[0,0])/ro^2;
Va[1,1]:=Rhoc*W11/r-2*Rhoc*W1/r^2+2*Rhoc*W0/r^3+eps*(wn[1,1]/r-2*wn[0,1]/r^2+2*wn[0,0]/r^3);
for a from 2 to 3 do
  Va[1,a]:=eps*(wn[1,a]/r-wn[0,a]/r^2);
#  Be[1,a]:=0:
od;
Va[0,4]:=Rhoc*W4+eps*wn[0,4]/r:
Va[1,4]:=Rhoc*W14+eps*wn[1,4]/r:
Va[4,4]:=Rhoc*W44+eps*wn[4,4]/r:
#rBe:={Be[0,1]=0,Be[1,1]=0,Be[1,2]=0,Be[1,3]=0,Be[1,4]=0}:
end;

pr2sum:=proc(g,e1,e2)
local a,b:
t1:=sum(sum(g[a,b]*e1[a]*e2[b],b=1..4),a=1..4):
return(pr2(subs(rule2,t1))):
end:

pr4sum:=proc(W,e1,e2,e3,e4)
local a,b,c,d:
t1:=sum(sum(sum(sum(W[a,b,c,d]*e1[a]*e2[b]*e3[c]*e4[d],a=1..4),b=1..4),c=1..4),d=1..4):
return(pr2(subs(rule2,t1))):
end:

prRHS:=proc(Tab_down_exp,g,h)
global T_trace,RHS_R11,RHS_R1A,RHS_Rw,RHS_ev2e,RHS_R00,RHS_R0A,RHS_R01,
       BackRHS_R11,BackRHS_R1A,BackRHS_Rw,BackRHS_ev2e,BackRHS_R00,BackRHS_R0A,BackRHS_R01:
for a to 4 do for b to 4 do
  Tab[a,b]:=simplify(subs(rule1,Tab_down_exp[a,b])):
  g[a,b]:=simplify(subs(rule1,g[a,b])):
  h[a,b]:=simplify(subs(rule1,h[a,b])):
od:od:
unassign('a'):unassign('b'):

T_trace:=prlinRhoc(pr2(sum(sum(Tab[a,b]*h[a,b],a=1..4),b=1..4))):

RHS_R11:=8*Pi*(Tab[1,1]-g[1,1]*T_trace/2):
BackRHS_R11:=prlinRhoc(subs(eps=0,RHS_R11)):
RHS_R11:=prlinRhoc(eps*coeff(pr2(RHS_R11),eps)):
RHS_R1A:=8*Pi*((Tab[1,2]-g[1,2]*T_trace/2)*fo/2+(Tab[1,3]-g[1,3]*T_trace/2)*I*fo/2):
BackRHS_R1A:=prlinRhoc(subs(eps=0,RHS_R1A)):
RHS_R1A:=prlinRhoc(eps*subs(rule1,coeff(pr2(RHS_R1A),eps))):
RHS_Rwt:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*r^2*h[2,2]+2*(Tab[2,3]-g[2,3]*T_trace/2)*r^2*h[2,3]+
              (Tab[3,3]-g[3,3]*T_trace/2)*r^2*h[3,3]):
BackRHS_Rw:=prlinRhoc(subs(eps=0,RHS_Rwt)):
RHS_Rw:=prlinRhoc(eps*coeff(pr2(RHS_Rwt),eps)):
RHS_ev2e:=8*Pi*((Tab[2,2]-g[2,2]*T_trace/2)*fo^2/4+2*(Tab[2,3]-g[2,3]*T_trace/2)*fo^2/4*I-
              (Tab[3,3]-g[3,3]*T_trace/2)*fo^2/4)-eps*Je[0,0]*RHS_Rwt:
BackRHS_ev2e:=prlinRhoc(subs(eps=0,RHS_ev2e)):
RHS_ev2e:=prlinRhoc(eps*coeff(pr2(RHS_ev2e),eps)):
RHS_ev2e:=simplify(subs(rule1,RHS_ev2e)):
RHS_R00:=8*Pi*(Tab[4,4]-g[4,4]*T_trace/2):
BackRHS_R00:=prlinRhoc(subs(eps=0,RHS_R00)):
RHS_R00:=prlinRhoc(eps*coeff(pr2(RHS_R00),eps)):
RHS_R01:=8*Pi*(Tab[1,4]-g[1,4]*T_trace/2):
BackRHS_R01:=prlinRhoc(subs(eps=0,RHS_R01)):
RHS_R01:=prlinRhoc(eps*coeff(pr2(RHS_R01),eps)):
RHS_R0A:=8*Pi*((Tab[4,2]-g[4,2]*T_trace/2)*fo/2+(Tab[4,3]-g[4,3]*T_trace/2)*I*fo/2):
BackRHS_R0A:=prlinRhoc(subs(eps=0,RHS_R0A)):
RHS_R0A:=prlinRhoc(eps*coeff(subs(rule1,pr2(RHS_R0A)),eps)):

end:

prBackInOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0in,B1in,B11in,W0out,W1out,W11out,W0in,W1in,W11in,
ruleBackIn,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
B0out:=int(t1,r):B1out:=t1:B11out:=diff(t1,r):
B0in:=subs(r=r0,B0out):B1in:=0:B11in:=0:
t2:=solve(subs(B0=B0out,Back_E2),W1):
t2i:=int(t2,r):W0out:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1out:=t2:W11out:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
end;

prBackInShellOut:=proc(rho_falloff,Rho0,B0,B1,B11,W0,W1,W11)
global Back_E1,Back_E2,t1,t2,t2i,B0out,B1out,B11out,B0shell,B1shell,B11shell,B0in,B1in,B11in,
            W0out,W1out,W11out,W0shell,W1shell,W11shell,W0in,W1in,W11in,
            ruleBackIn,ruleBackShell,ruleBackOut;
Back_E1:=prlinRhoc(subs(rule1,eps=0,R11e))=BackRHS_R11:
Back_E2:=prlinRhoc(subs(rule1,eps=0,Rwe))=BackRHS_Rw:
Rho0:=rho_falloff:
t1:=solve(Back_E1,B1):
t11:=int(t1,r):B0shell:=t11-subs(r=r0+del,t11):B1shell:=t1:B11shell:=diff(t1,r):
B0in:=subs(r=r0,B0shell):B1in:=0:B11in:=0:
B0out:=0:B1out:=0:B11out:=0:
t2:=solve(subs(B0=B0shell,Back_E2),W1):
t2i:=int(t2,r):W0shell:=simplify(t2i+2*r0*B0in-subs(r=r0,t2i)):W1shell:=t2:W11shell:=diff(t2,r):
W0in:=2*r*B0in:W1in:=2*B0in:W11in:=0:
W0out:=subs(r=r0+del,W0shell):W1out:=0:W11out:=0:
ruleBackIn:={B0=B0in,B1=B1in,B11=B11in,W0=W0in,W1=W1in,W11=W11in}:
ruleBackOut:={B0=B0out,B1=B1out,B11=B11out,W0=W0out,W1=W1out,W11=W11out}:
ruleBackShell:={B0=B0shell,B1=B1shell,B11=B11shell,W0=W0shell,W1=W1shell,W11=W11shell}:
end;

prMakeDE:=proc()
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,eps*coeff(prlinRhoc(Rqe),eps)=RHS_R1A);
D2r:=subs(rule2de,eps*coeff(prlinRhoc(ev2e),eps)=RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:

prMakeDEInOut:=proc(ruleBack,InOutFac)
global D1r,D2r,tr,D1x,D2x,D3x,D1x1,D1x2,D1x3,D2x1,D2x2,D2x3,D3x1,D3x2,D3x3,st,de,de1,de2,de3,de3a,Z0,de3b:
uses PDEtools:
D1r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(Rqe),eps)=InOutFac*RHS_R1A);
D2r:=subs(rule2de,ruleBack,eps*coeff(prlinRhoc(ev2e),eps)=InOutFac*RHS_ev2e);
tr:={r=1/xx}:
D1x:=simplify(dchange(tr,D1r));
D2x:=simplify(dchange(tr,D2r));
D3x:=diff(D2x,xx);
D1x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D1x)):
D1x2:=simplify(subs(diff(Z(xx),xx)=Z1,D1x1)):
D1x3:=simplify(subs(Z(xx)=Z0,D1x2)):
D2x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D2x)):
D2x2:=simplify(subs(diff(Z(xx),xx)=Z1,D2x1)):
D2x3:=simplify(subs(Z(xx)=Z0,D2x2)):
D3x1:=simplify(subs(diff(Z(xx),xx,xx)=Z2,D3x)):
D3x2:=simplify(subs(diff(Z(xx),xx)=Z1,D3x1)):
D3x3:=simplify(subs(Z(xx)=Z0,D3x2)):
st:=solve({D1x3,D2x3,D3x3},{Z0,Z1,Z2}):

assign(st):
de:=simplify(diff(Z0,xx)-Z1)=0:
de1:=subs(diff(JJ(xx),xx$4)=diff(J2(xx),xx$2),de):
de2:=subs(diff(JJ(xx),xx$3)=diff(J2(xx),xx),de1):
de3:=subs(diff(JJ(xx),xx$2)=J2(xx),de2):
de3:=prlinRhoc(de3):
de3a:=subs(Rhoc=0,de3):de3a:=simplify(de3a);
de3b:=Rhoc*coeff(lhs(de3),Rhoc):
end:


pr_Intx2:=proc(rd,ru)
global st,st_poly,st_Ei,st_Ei_t,int_st_Ei,int_st:
st:=algsubs(Ei(1,I*s)=-Ei(-I*s),st);
st_poly:=simplify(algsubs(exp(I*s)=0,st));
st_Ei:=simplify(st-st_poly);
st_Ei_t:=array(rd..ru):
for a from (rd+1) to ru do
st_Ei_t[a]:=-exp(s*I)*Ei(-I*s)*s^a*2*omm*coeff(algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei),s,a+2):
od:
int_st_Ei:=int(st_Ei_t[1]+st_Ei_t[0],s);
for a from (ru-2) by -1 to (rd+1) do
c1:=algsubs(exp(s*I)*Ei(-I*s)=1,st_Ei_t[a]);
int_st_Ei:=int_st_Ei-I*c1*(-1/a+exp(s*I)*Ei(-I*s));
st_Ei_t[a-1]:=st_Ei_t[a-1]+a*I*c1*exp(s*I)*Ei(-I*s)/s;
od;
int_st:=simplify(int_st_Ei+int(-st_poly/s^2*2*omm,s));
end:



==> anc/TempInc.m <==
%https://gwosc.org/s/events/GW150914/P150914/fig2-unfiltered-waveform-H.txt

A=load("GW150914.dat","-ascii");
dt=A(10,1)-A(9,1);
L=length(A(:,1));
for j=2:L-1
d2y(j,1)=(A(j+1,2)-2*A(j,2)+A(j-1,2))/dt^2;
end
d2y(L,1)=0;
d2y(1,1)=0;
%plot(A(:,1),-d2y(:,1).*A(:,2),"r")

GW_p=[.3948 81080;.401 120000;.40737 187610;.4123 424859;.41589 1020200;.41852 1020200;.42082 816660;.423 424850;.42512 126390;.42716 72821];
%hold on
%plot(GW_p(:,1),GW_p(:,2),"b")
xx=linspace(GW_p(1,1),GW_p(10,1),100);
pp=spline(GW_p(:,1),GW_p(:,2),xx);
%plot(xx,pp,"g");

xxx=xx(38:92);ppp=pp(38:92);
Energy_Msun=trapz(xxx,ppp)*200/max(pp)
time_start= xxx(1)
time_end=xxx(length(xxx))
Delta_t= time_end-time_start

%plot(A(2000:3000,1),A(2000:3000,2))
tt =[2207   2360   2476   2577   2656   2717   2762   2800   2837   2871   2904   2939];
%hold on
%plot(A(tt,1),A(tt,2),"*r")
for k=1:length(tt)-1
f(k)=1/(A(tt(k+1),1)-A(tt(k),1))/2;
t3(k)=(A(tt(k+1),1)+A(tt(k),1))/2;
end

t4=linspace(t3(1),t3(10),100);
p4=polyfit(t3,f,2);
%plot(t3,f,xxx,polyval(p4,xxx))
nu=2*pi*polyval(p4,xxx); %radians/s

Mf=62 %Msun
eta=3.5*10^9 %J sec/ m^3
rho = 4 %kg/m^3
c = 2.998*10^8 %m/sec
G= 6.67 * 10^(-11) % m^3/kg/sec^2
Msun=1.989*10^30 %kg
r_Msun=1.476*10^3 %m
C= 14300 %J/kg/K
stefan=5.67/10^8 %J/s/m^2/K^4

DeltaE_SI=ppp*200/max(ppp)*Msun*c^2; %J
r_ISCO=Mf*r_Msun*6 % m
h=10^5 %m
rmaxj=1000;thmaxi=2;
r=linspace(0.5*r_ISCO,4*10^6,rmaxj);
th=linspace(0,pi/2,thmaxi);

A=pi*G*nu.^2*eta/rho/3/c^5/C.*DeltaE_SI;
for j=1:length(r)
  for k=1:length(xxx)
D0(j,k)=12/sqrt(pi)*((r(j)*nu(k)/c)^8+2*(r(j)*nu(k)/c).^6+9*(r(j)*nu(k)/c)^4+45*(r(j)*nu(k)/c)^2+315)/(r(j)*nu(k)/c)^10;
D2(j,k)=24*sqrt(5)*((r(j)*nu(k)/c)^8-4*(r(j)*nu(k)/c)^6-9*(r(j)*nu(k)/c)^4-63*(r(j)*nu(k)/c)^2-225)/7/sqrt(pi)/(r(j)*nu(k)/c)^10;
D4(j,k)=2*((r(j)*nu(k)/c)^8-18*(r(j)*nu(k)/c)^6+159*(r(j)*nu(k)/c)^4+315*(r(j)*nu(k)/c)^2+405)/7/sqrt(pi)/(r(j)*nu(k)/c)^10;
end
end
Y00=1/2/sqrt(pi)
Y20=sqrt(5/pi)*(3*cos(th).^2-1)/4;
Y40=3/16/sqrt(pi)*(35*cos(th).^4-30*cos(th).^2+3);

for i=1:thmaxi
  for j=1:rmaxj
    for k=1:length(xxx)
Delta_T(i,j,k)=A(k)*(D0(j,k)*Y00+D2(j,k)*Y20(i)+D4(j,k)*Y40(i));
%T_radn=(Delta_T*C*rho/stefan*h/TimeInterval).^(1/4);
end
Delta_TT(i,j)=trapz(xxx,Delta_T(i,j,:));
T_radn=(Delta_TT*C*rho/stefan*h/Delta_t).^(1/4);
end
end

plot(r/1000,log10(Delta_TT(1,:)),"b",r/1000,log10(Delta_TT(thmaxi,:)),"r",r/1000,log10(T_radn(thmaxi,:)),"g")
xlabel("r (km)")
ylabel("log10(T) K")
legend("Polar axis, volume heating","Equator, volume heating","Equator, radiation loss limit")
title("Temperature increases due to GW heating")



==> anc/gamma.out <==
g[   1   ,   1   ]:=   0   :
h[   1   ,   1   ]:=   exp(-2*B[0])*Vw[0]   :
g[   1   ,   2   ]:=   0   :
h[   1   ,   2   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   1   ,   3   ]:=   0   :
h[   1   ,   3   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   1   ,   4   ]:=   -exp(2*B[0])   :
h[   1   ,   4   ]:=   -exp(-2*B[0])   :
g[   2   ,   1   ]:=   0   :
h[   2   ,   1   ]:=   -1/4*fo*(U[0]+Ub[0])*exp(-2*B[0])   :
g[   2   ,   2   ]:=   2*r^2/fo^2*(2*K[0]+J[0]+Jb[0])   :
h[   2   ,   2   ]:=   -1/8*fo^2*(-2*K[0]+J[0]+Jb[0])/r^2   :
g[   2   ,   3   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   2   ,   3   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   2   ,   4   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   2   ,   4   ]:=   0   :
g[   3   ,   1   ]:=   0   :
h[   3   ,   1   ]:=   1/4*I*(-Ub[0]*exp(-2*B[0])*fo+U[0]*exp(-2*B[0])*fo)   :
g[   3   ,   2   ]:=   -2*I*r^2*(-Jb[0]+J[0])/fo^2   :
h[   3   ,   2   ]:=   1/8*I*fo^2*(-Jb[0]+J[0])/r^2   :
g[   3   ,   3   ]:=   -2*r^2*(-2*K[0]+J[0]+Jb[0])/fo^2   :
h[   3   ,   3   ]:=   1/8*fo^2*(2*K[0]+J[0]+Jb[0])/r^2   :
g[   3   ,   4   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   3   ,   4   ]:=   0   :
g[   4   ,   1   ]:=   -exp(2*B[0])   :
h[   4   ,   1   ]:=   -exp(-2*B[0])   :
g[   4   ,   2   ]:=   -r^2*(K[0]*U[0]+K[0]*Ub[0]+J[0]*Ub[0]+Jb[0]*U[0])/fo   :
h[   4   ,   2   ]:=   0   :
g[   4   ,   3   ]:=   I*r^2*(-K[0]*Ub[0]+K[0]*U[0]+J[0]*Ub[0]-Jb[0]*U[0])/fo
   :
h[   4   ,   3   ]:=   0   :
g[   4   ,   4   ]:=   -exp(2*B[0])*Vw[0]+r^2*K[0]*U[0]*Ub[0]+1/2*r^2*J[0]*Ub[0
]^2+1/2*r^2*Jb[0]*U[0]^2   :
h[   4   ,   4   ]:=   0   :
Csum[   1   ]:=   -1/2*(-4*B[1]*r-4*K[0]^2-2*K[0]*r*K[1]+4*J[0]*Jb[0]+J[0]*r*Jb
[1]+Jb[0]*r*J[1])/r   :
Csum[   2   ]:=   1/2*(4*J[0]*fq*Jb[0]+4*B[3]+4*B[2]-Jb[0]*J[3]-J[0]*Jb[2]-Jb[0
]*J[2]+2*K[0]*K[3]-4*fq*K[0]^2-J[0]*Jb[3]+2*K[0]*K[2])/fo   :
Csum[   3   ]:=   -1/2*I*(Jb[0]*J[3]-J[0]*Jb[2]-Jb[0]*J[2]+2*K[0]*K[2]-2*K[0]*K
[3]+J[0]*Jb[3]+4*B[2]-4*B[3]-4*I*fp*K[0]^2+4*I*Jb[0]*fp*J[0])/fo   :
Csum[   4   ]:=   2*B[4]-1/2*J[0]*Jb[4]+K[0]*K[4]-1/2*Jb[0]*J[4]   :
C[   1   ,   1   ,   1   ]:=   2*B[1]   :
C[   1   ,   1   ,   2   ]:=   0   :
C[   1   ,   1   ,   3   ]:=   0   :
C[   1   ,   1   ,   4   ]:=   0   :
C[   1   ,   2   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   1   ,   2   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   1   ,   2   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   1   ,   2   ,   4   ]:=   0   :
C[   1   ,   3   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   1   ,   3   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   1   ,   3   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   1   ,   3   ,   4   ]:=   0   :
C[   1   ,   4   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   1   ,   4   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   1   ,   4   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   1   ,   4   ,   4   ]:=   0   :
C[   2   ,   1   ,   1   ]:=   1/2*(r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1]+2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])/fo*exp(-2*B[0])   :
C[   2   ,   1   ,   2   ]:=   -1/4*(-4*K[0]^2-2*K[0]*r*K[1]-K[0]*r*J[1]-K[0]*r
*Jb[1]+4*J[0]*Jb[0]+J[0]*r*K[1]+J[0]*r*Jb[1]+Jb[0]*r*K[1]+Jb[0]*r*J[1])/r   :
C[   2   ,   1   ,   3   ]:=   1/4*I*(-Jb[0]*K[1]-Jb[0]*J[1]+J[0]*K[1]+J[0]*Jb[
1]+K[0]*Jb[1]-K[0]*J[1])   :
C[   2   ,   1   ,   4   ]:=   0   :
C[   2   ,   2   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]-2*Vw[0]*r*J[1]-2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]+r*J[3]*U[0]+r*Jb[3]*U[0]+2*r*K[2]*Ub[0]+r*J[2]*Ub[0]+r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]+2*r*K[0]*U[2]+2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]+2*r*J[0]*Ub[2]+2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]-4*Vw[0]*J[0]-4*Vw[0
]*Jb[0]+2*r*J[4]+2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   2   ,   2   ,   2   ]:=   1/4*(exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]*Jb[
3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]-2
*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*exp(2*
B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[
0]*Jb[3]+exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+
exp(2*B[0])*J[0]*J[3]+2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]+2*U[0]*r^2*K[1]+U[0]*r^2*
J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[0]*Jb[0]
+4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   3   ]:=   -1/4*I*(-3*exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[
0]*Jb[3]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[3]-2*exp(2*B[0])*J[0]*Jb[2
]-exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(
2*B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]+3*exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])
*K[0]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*
fp*J[0]+4*I*exp(2*B[0])*fp*K[0]^2-2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]+2*U[0]*r^2*K[
1]+U[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*
r*U[0]*Jb[0]-4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]+4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   2   ,   2   ,   4   ]:=   exp(-2*B[0])*r*(4*K[0]+2*J[0]+2*Jb[0]+2*r*K[1]+r
*J[1]+r*Jb[1])/fo^2   :
C[   2   ,   3   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   3   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   2   ,   3   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   2   ,   3   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   2   ,   4   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   2   ,   4   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   2   ,   4   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   2   ,   4   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   3   ,   1   ,   1   ]:=   -1/2*I/fo*(r^2*K[0]*U[1]-r^2*K[0]*Ub[1]+r^2*J[0]
*Ub[1]-r^2*Jb[0]*U[1]-2*exp(2*B[0])*B[3]+2*exp(2*B[0])*B[2])*exp(-2*B[0])   :
C[   3   ,   1   ,   2   ]:=   -1/4*I*(-K[0]*Jb[1]+K[0]*J[1]+J[0]*Jb[1]-Jb[0]*J
[1]+Jb[0]*K[1]-J[0]*K[1])   :
C[   3   ,   1   ,   3   ]:=   -1/4*(4*J[0]*Jb[0]+Jb[0]*r*J[1]+J[0]*r*Jb[1]-4*K
[0]^2-2*K[0]*r*K[1]+K[0]*r*J[1]+K[0]*r*Jb[1]-J[0]*r*K[1]-Jb[0]*r*K[1])/r   :
C[   3   ,   1   ,   4   ]:=   0   :
C[   3   ,   2   ,   1   ]:=   -1/2*I*(-U[0]*Jb[3]*exp(-2*B[0])*r^2+2*Jb[1]*Vw[
0]*exp(-2*B[0])*r^2-2*U[3]*Jb[0]*exp(-2*B[0])*r^2+2*J[4]*exp(-2*B[0])*r^2+2*U[2
]*K[0]*exp(-2*B[0])*r^2-2*Ub[3]*K[0]*exp(-2*B[0])*r^2+2*Ub[2]*J[0]*exp(-2*B[0])
*r^2+U[0]*J[3]*exp(-2*B[0])*r^2-Ub[0]*Jb[2]*exp(-2*B[0])*r^2-2*J[1]*Vw[0]*exp(-
2*B[0])*r^2-2*Jb[4]*exp(-2*B[0])*r^2+4*Jb[0]*Vw[0]*exp(-2*B[0])*r-4*J[0]*Vw[0]*
exp(-2*B[0])*r+Ub[0]*J[2]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   2   ,   2   ]:=   -1/4*I*(-2*r*Ub[0]*Jb[0]-2*r*U[0]*Jb[0]+2*r*U[0]
*J[0]-U[0]*r^2*Jb[1]+U[0]*r^2*J[1]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3
]+exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*Jb[0]*J[2]-exp(2*B[0])*Jb[0]*Jb[2]+2*exp(2
*B[0])*K[0]*K[2]-exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*J[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*Jb[2]-2*exp(2*B[0])*K[0]*K[3]+2*exp(2*B[0])*Jb[0]*K[3]+4
*I*exp(2*B[0])*Jb[0]*fp*J[0]-4*I*exp(2*B[0])*fp*K[0]^2+2*r*Ub[0]*J[0]-Ub[0]*r^2
*Jb[1]+Ub[0]*r^2*J[1])/fo*exp(-2*B[0])   :
C[   3   ,   2   ,   3   ]:=   -1/4*(-Ub[0]*r^2*J[1]+U[0]*r^2*J[1]-U[0]*r^2*Jb[
1]-2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]-2*r*U[0]*Jb[0]+Ub[0]*r^2*Jb[1]+
exp(2*B[0])*Jb[0]*Jb[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]+exp(2*B[0
])*J[0]*Jb[3]-2*exp(2*B[0])*Jb[0]*K[3]+exp(2*B[0])*Jb[0]*J[2]-2*exp(2*B[0])*K[0
]*K[3]-2*exp(2*B[0])*K[0]*K[2]+exp(2*B[0])*K[0]*J[3]+exp(2*B[0])*K[0]*Jb[3]+4*
exp(2*B[0])*fq*K[0]^2+exp(2*B[0])*K[0]*J[2]+exp(2*B[0])*K[0]*Jb[2]-4*exp(2*B[0]
)*J[0]*fq*Jb[0])*exp(-2*B[0])/fo   :
C[   3   ,   2   ,   4   ]:=   -I*(-2*Jb[0]*exp(-2*B[0])*r+2*J[0]*exp(-2*B[0])*
r-Jb[1]*exp(-2*B[0])*r^2+J[1]*exp(-2*B[0])*r^2)/fo^2   :
C[   3   ,   3   ,   1   ]:=   1/2*r*(-4*Vw[0]*r*K[1]+2*Vw[0]*r*J[1]+2*Vw[0]*r*
Jb[1]+2*r*K[3]*U[0]-r*J[3]*U[0]-r*Jb[3]*U[0]+2*r*K[2]*Ub[0]-r*J[2]*Ub[0]-r*Jb[2
]*Ub[0]+2*r*K[0]*U[3]-2*r*K[0]*U[2]-2*r*K[0]*Ub[3]+2*r*K[0]*Ub[2]+2*r*J[0]*Ub[3
]-2*r*J[0]*Ub[2]-2*r*Jb[0]*U[3]+2*r*Jb[0]*U[2]-8*Vw[0]*K[0]+4*Vw[0]*J[0]+4*Vw[0
]*Jb[0]-2*r*J[4]-2*r*Jb[4]+4*r*K[4])*exp(-2*B[0])/fo^2   :
C[   3   ,   3   ,   2   ]:=   -1/4*(-3*exp(2*B[0])*K[0]*Jb[2]+exp(2*B[0])*K[0]
*Jb[3]+4*exp(2*B[0])*J[0]*fq*Jb[0]+exp(2*B[0])*K[0]*J[2]+2*exp(2*B[0])*Jb[0]*J[
3]+2*exp(2*B[0])*J[0]*Jb[2]+exp(2*B[0])*Jb[0]*Jb[2]-exp(2*B[0])*Jb[0]*J[2]+2*
exp(2*B[0])*K[0]*K[3]-4*exp(2*B[0])*fq*K[0]^2-2*exp(2*B[0])*Jb[0]*K[3]-exp(2*B[
0])*J[0]*Jb[3]-3*exp(2*B[0])*K[0]*J[3]+2*exp(2*B[0])*K[0]*K[2]-2*exp(2*B[0])*J[
0]*K[2]+exp(2*B[0])*J[0]*J[3]-2*Ub[0]*r^2*K[1]+Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]+2*r*Ub[0]*J[0]+2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]-4*r*Ub[0]*K[0]+Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])*exp(-2*B[0])/fo   :
C[   3   ,   3   ,   3   ]:=   1/4*I*(exp(2*B[0])*K[0]*Jb[2]-exp(2*B[0])*K[0]*
Jb[3]+exp(2*B[0])*K[0]*J[2]-2*exp(2*B[0])*Jb[0]*J[3]+2*exp(2*B[0])*J[0]*Jb[2]-
exp(2*B[0])*Jb[0]*Jb[2]+exp(2*B[0])*Jb[0]*J[2]+2*exp(2*B[0])*K[0]*K[3]+2*exp(2*
B[0])*Jb[0]*K[3]-exp(2*B[0])*J[0]*Jb[3]-exp(2*B[0])*K[0]*J[3]-2*exp(2*B[0])*K[0
]*K[2]-2*exp(2*B[0])*J[0]*K[2]+exp(2*B[0])*J[0]*J[3]-4*I*exp(2*B[0])*Jb[0]*fp*J
[0]+4*I*exp(2*B[0])*fp*K[0]^2+2*Ub[0]*r^2*K[1]-Ub[0]*r^2*J[1]-2*U[0]*r^2*K[1]+U
[0]*r^2*J[1]+U[0]*r^2*Jb[1]-2*r*Ub[0]*J[0]-2*r*Ub[0]*Jb[0]+2*r*U[0]*J[0]+2*r*U[
0]*Jb[0]+4*r*Ub[0]*K[0]-Ub[0]*r^2*Jb[1]-4*r*U[0]*K[0])/fo*exp(-2*B[0])   :
C[   3   ,   3   ,   4   ]:=   -exp(-2*B[0])*r*(-4*K[0]+2*J[0]+2*Jb[0]-2*r*K[1]
+r*J[1]+r*Jb[1])/fo^2   :
C[   3   ,   4   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   3   ,   4   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   3   ,   4   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   3   ,   4   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   1   ,   1   ]:=   -1/4*(-4*B[1]*exp(2*B[0])*Vw[0]-2*exp(2*B[0])*Vw
[1]+2*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+r^2*K[0]*U[0]*Ub[1]+r^2*K[
0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1])*exp(-2*B[0])   :
C[   4   ,   1   ,   2   ]:=   1/8*fo*(-K[0]*r^2*J[1]*Ub[0]-K[0]*r^2*Jb[1]*U[0]
+Jb[0]*r^2*K[1]*U[0]-2*r*K[0]^2*U[0]-2*r*K[0]^2*Ub[0]-r^2*K[0]^2*U[1]-r^2*K[0]^
2*Ub[1]+2*K[0]*exp(2*B[0])*B[3]+2*K[0]*exp(2*B[0])*B[2]-2*J[0]*exp(2*B[0])*B[3]
-2*Jb[0]*exp(2*B[0])*B[2]-K[0]*r^2*K[1]*U[0]-K[0]*r^2*K[1]*Ub[0]+2*J[0]*r*Jb[0]
*U[0]+J[0]*r^2*K[1]*Ub[0]+J[0]*r^2*Jb[1]*U[0]+J[0]*r^2*Jb[0]*U[1]+2*Jb[0]*r*J[0
]*Ub[0]+Jb[0]*r^2*J[1]*Ub[0]+Jb[0]*r^2*J[0]*Ub[1])/r^2   :
C[   4   ,   1   ,   3   ]:=   -1/8*I*(-Ub[0]*J[1]*r^2*K[0]*fo+U[0]*Jb[1]*r^2*K
[0]*fo-U[0]*K[1]*r^2*Jb[0]*fo-2*B[3]*exp(2*B[0])*K[0]*fo+2*B[2]*exp(2*B[0])*K[0
]*fo+2*B[2]*exp(2*B[0])*Jb[0]*fo-2*B[3]*exp(2*B[0])*J[0]*fo-2*U[0]*K[0]^2*r*fo+
2*Ub[0]*K[0]^2*r*fo-U[1]*K[0]^2*r^2*fo+Ub[1]*K[0]^2*r^2*fo-U[0]*K[1]*r^2*K[0]*
fo+Ub[0]*K[1]*r^2*K[0]*fo+2*U[0]*Jb[0]*r*J[0]*fo+Ub[0]*K[1]*r^2*J[0]*fo+U[0]*Jb
[1]*r^2*J[0]*fo+U[1]*Jb[0]*r^2*J[0]*fo-2*Ub[0]*J[0]*r*Jb[0]*fo-Ub[0]*J[1]*r^2*
Jb[0]*fo-Ub[1]*J[0]*r^2*Jb[0]*fo)/r^2   :
C[   4   ,   1   ,   4   ]:=   0   :
C[   4   ,   2   ,   1   ]:=   -1/4*(r^2*U[0]*K[0]*U[3]+r^2*Ub[0]*Jb[2]*U[0]+2*
r^2*U[0]*Jb[4]+2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]-4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*r
*Ub[0]*J[0]-4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]-2*Vw[0]*Ub[0]*r^2*K[1]-2
*Vw[0]*Ub[0]*r^2*J[1]-2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]-2*Vw[0]*r^2*
K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]-2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[0
]*r*U[0]*K[0]+r^2*K[3]*U[0]*Ub[0]+2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]+r^2
*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]+r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*Ub
[2]+2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]+r^2*Jb[3]*U[0
]^2+r^2*J[2]*Ub[0]^2-2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]+r^2*Ub[0]*K[0]*Ub[
2]+r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]+r^2*K[2]*Ub[0]^
2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   2   ,   2   ]:=   -1/8*(r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^
2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]+4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]+2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]-2*U[
0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]-4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   2   ,   3   ]:=   1/8*I*(2*exp(2*B[0])*K[0]^2*U[3]-2*exp(2*B[0])*K
[0]^2*Ub[2]+2*exp(2*B[0])*K[0]*J[3]*Ub[0]+2*exp(2*B[0])*K[0]*J[0]*Ub[3]-2*exp(2
*B[0])*K[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*Jb[2]*U[0]+2*exp(2*B[0])*K[0]*K[3]*U[
0]+r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[0]*U[0]*
U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*K
[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J
[0]*Ub[1]-2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]-2
*U[0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]+2*r*U[0]^2*Jb[0
]+U[0]^2*r^2*K[1]+U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*K[0]*K[2]*Ub[0]-2*exp(2*B[0])*
Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]*
J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]+2*exp(2*B[0])*J[0]*Jb[4]-
2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub[
2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[
0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[
0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0]
)*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp
(-2*B[0])   :
C[   4   ,   2   ,   4   ]:=   -1/2*(-2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]+2*r
*U[0]*K[0]+2*r*Ub[0]*K[0]+2*r*Ub[0]*J[0]+2*r*U[0]*Jb[0]+U[0]*r^2*K[1]+Ub[0]*r^2
*K[1]+Ub[0]*r^2*J[1]+U[0]*r^2*Jb[1]+r^2*K[0]*U[1]+r^2*K[0]*Ub[1]+r^2*J[0]*Ub[1]
+r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   1   ]:=   1/4*I*(r^2*U[0]*K[0]*U[3]-r^2*Ub[0]*Jb[2]*U[0]-2
*r^2*U[0]*Jb[4]-2*r^2*Ub[0]*K[4]+2*r^2*Ub[0]*J[4]+4*Vw[0]*r*Ub[0]*K[0]-4*Vw[0]*
r*Ub[0]*J[0]+4*Vw[0]*r*U[0]*Jb[0]-2*Vw[0]*U[0]*r^2*K[1]+2*Vw[0]*Ub[0]*r^2*K[1]-
2*Vw[0]*Ub[0]*r^2*J[1]+2*Vw[0]*U[0]*r^2*Jb[1]-2*Vw[0]*r^2*K[0]*U[1]+2*Vw[0]*r^2
*K[0]*Ub[1]-2*Vw[0]*r^2*J[0]*Ub[1]+2*Vw[0]*r^2*Jb[0]*U[1]+2*r^2*U[0]*K[4]-4*Vw[
0]*r*U[0]*K[0]-r^2*K[3]*U[0]*Ub[0]-2*r^2*K[0]*U[0]*Ub[3]+r^2*K[0]*U[0]*Ub[2]-r^
2*K[0]*Ub[0]*U[3]+2*r^2*K[0]*Ub[0]*U[2]-r^2*Ub[0]*J[0]*Ub[3]+2*r^2*Ub[0]*J[0]*
Ub[2]-2*r^2*U[0]*Jb[0]*U[3]+r^2*U[0]*Jb[0]*U[2]+r^2*K[2]*U[0]*Ub[0]-r^2*Jb[3]*U
[0]^2+r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Vw[3]-2*exp(2*B[0])*Vw[2]-r^2*Ub[0]*K[0]*
Ub[2]-r^2*Ub[0]*Jb[0]*U[2]+r^2*U[0]*J[0]*Ub[3]+r^2*U[0]*J[3]*Ub[0]-r^2*K[2]*Ub[
0]^2+r^2*K[3]*U[0]^2)*exp(-2*B[0])/fo   :
C[   4   ,   3   ,   2   ]:=   1/8*I*(-2*exp(2*B[0])*K[0]^2*U[3]+2*exp(2*B[0])*
K[0]^2*Ub[2]-2*exp(2*B[0])*K[0]*J[3]*Ub[0]-2*exp(2*B[0])*K[0]*J[0]*Ub[3]+2*exp(
2*B[0])*K[0]*Jb[0]*U[2]+2*exp(2*B[0])*K[0]*Jb[2]*U[0]-2*exp(2*B[0])*K[0]*K[3]*U
[0]-r^2*K[0]*U[0]*Ub[1]+r^2*K[0]*Ub[0]*U[1]+r^2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]
*U[1]-Ub[0]*r^2*Jb[0]*U[1]-2*Ub[0]*r*U[0]*Jb[0]-Ub[0]*U[0]*r^2*Jb[1]-Ub[0]*r^2*
K[0]*Ub[1]+2*U[0]*r*Ub[0]*J[0]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*
J[0]*Ub[1]-2*r*Ub[0]^2*K[0]+2*r*Ub[0]^2*J[0]-Ub[0]^2*r^2*K[1]+Ub[0]^2*r^2*J[1]+
2*U[0]*exp(2*B[0])*B[3]-2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[
0]+U[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]+2*exp(2*B[0])*K[0]*K[2]*Ub[0]+2*exp(2*B[0])
*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2]+2*Ub[0]*exp(2*B[0])*B[3]-2*exp(2*B[0])*K[0]
*J[4]+2*exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]
-2*exp(2*B[0])*Jb[0]*K[4]+exp(2*B[0])*Jb[0]*K[3]*U[0]-exp(2*B[0])*Jb[0]*K[0]*Ub
[2]+exp(2*B[0])*Jb[0]*J[0]*Ub[3]+exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K
[0]*U[3]-exp(2*B[0])*Jb[0]*K[2]*Ub[0]+exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*
J[0]^2*Ub[3]-exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J
[0]*K[3]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0
])*J[0]*K[0]*Ub[2]-exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*
exp(-2*B[0])   :
C[   4   ,   3   ,   3   ]:=   1/8*(-r^2*K[0]*U[0]*Ub[1]-r^2*K[0]*Ub[0]*U[1]-r^
2*J[0]*Ub[0]*Ub[1]-r^2*Jb[0]*U[0]*U[1]+Ub[0]*r^2*Jb[0]*U[1]+2*Ub[0]*r*U[0]*Jb[0
]+Ub[0]*U[0]*r^2*Jb[1]+Ub[0]*r^2*K[0]*Ub[1]-4*U[0]*r*Ub[0]*K[0]+2*U[0]*r*Ub[0]*
J[0]-2*U[0]*Ub[0]*r^2*K[1]+U[0]*Ub[0]*r^2*J[1]+U[0]*r^2*K[0]*U[1]+U[0]*r^2*J[0]
*Ub[1]+2*r*Ub[0]^2*K[0]-2*r*Ub[0]^2*J[0]+Ub[0]^2*r^2*K[1]-Ub[0]^2*r^2*J[1]+2*U[
0]*exp(2*B[0])*B[3]+2*Ub[0]*exp(2*B[0])*B[2]+2*r*U[0]^2*K[0]-2*r*U[0]^2*Jb[0]+U
[0]^2*r^2*K[1]-U[0]^2*r^2*Jb[1]-2*exp(2*B[0])*Jb[0]*J[4]-2*U[0]*exp(2*B[0])*B[2
]-2*Ub[0]*exp(2*B[0])*B[3]+4*exp(2*B[0])*K[0]*K[4]-2*exp(2*B[0])*K[0]*J[4]-2*
exp(2*B[0])*K[0]*Jb[4]+2*exp(2*B[0])*J[0]*K[4]-2*exp(2*B[0])*J[0]*Jb[4]+2*exp(2
*B[0])*Jb[0]*K[4]-exp(2*B[0])*Jb[0]*K[3]*U[0]+exp(2*B[0])*Jb[0]*K[0]*Ub[2]-exp(
2*B[0])*Jb[0]*J[0]*Ub[3]-exp(2*B[0])*Jb[0]*K[0]*U[3]+exp(2*B[0])*J[0]*K[0]*U[3]
+exp(2*B[0])*Jb[0]*K[2]*Ub[0]-exp(2*B[0])*Jb[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]^2*
Ub[3]+exp(2*B[0])*Jb[0]^2*U[2]+exp(2*B[0])*J[0]*J[3]*Ub[0]+exp(2*B[0])*J[0]*K[3
]*U[0]-exp(2*B[0])*J[0]*K[2]*Ub[0]-exp(2*B[0])*J[0]*Jb[0]*U[2]-exp(2*B[0])*J[0]
*K[0]*Ub[2]+exp(2*B[0])*Jb[0]*Jb[2]*U[0]-exp(2*B[0])*J[0]*Jb[2]*U[0])*exp(-2*B[
0])   :
C[   4   ,   3   ,   4   ]:=   1/2*I*(2*exp(2*B[0])*B[3]-2*exp(2*B[0])*B[2]-2*r
*Ub[0]*K[0]+2*r*U[0]*K[0]+2*r*Ub[0]*J[0]-2*r*U[0]*Jb[0]-Ub[0]*r^2*K[1]+U[0]*r^2
*K[1]+Ub[0]*r^2*J[1]-U[0]*r^2*Jb[1]-r^2*K[0]*Ub[1]+r^2*K[0]*U[1]+r^2*J[0]*Ub[1]
-r^2*Jb[0]*U[1])*exp(-2*B[0])/fo   :
C[   4   ,   4   ,   1   ]:=   1/8*(2*Ub[0]*r^2*K[0]*U[0]*Ub[2]+2*Ub[0]*r^2*U[0
]*Jb[0]*U[2]+Ub[0]*r^2*Jb[2]*U[0]^2+2*r^2*K[0]*U[0]^2*Ub[3]+2*r^2*U[0]^2*Jb[0]*
U[3]+r^2*J[2]*Ub[0]^3+2*r^2*K[3]*U[0]^2*Ub[0]+2*r^2*K[0]*Ub[0]^2*U[2]+2*r^2*Ub[
0]^2*J[0]*Ub[2]+2*r^2*K[2]*U[0]*Ub[0]^2+U[0]*r^2*J[3]*Ub[0]^2+2*U[0]*r^2*K[0]*
Ub[0]*U[3]+2*U[0]*r^2*Ub[0]*J[0]*Ub[3]-8*Vw[0]*U[0]*r*Ub[0]*K[0]-4*Vw[0]*r*Ub[0
]^2*J[0]-4*Vw[0]*r*U[0]^2*Jb[0]-4*Vw[0]*r^2*K[0]*U[0]*Ub[1]-4*Vw[0]*U[0]*Ub[0]*
r^2*K[1]-4*Vw[0]*r^2*Jb[0]*U[0]*U[1]-4*Vw[0]*r^2*J[0]*Ub[0]*Ub[1]+r^2*Jb[3]*U[0
]^3-4*Vw[0]*r^2*K[0]*Ub[0]*U[1]-2*Vw[0]*U[0]^2*r^2*Jb[1]-2*Vw[0]*Ub[0]^2*r^2*J[
1]+4*r^2*K[4]*U[0]*Ub[0]+2*r^2*J[4]*Ub[0]^2+2*r^2*Jb[4]*U[0]^2-2*U[0]*exp(2*B[0
])*Vw[3]-2*Ub[0]*exp(2*B[0])*Vw[2]+8*B[1]*exp(2*B[0])*Vw[0]^2+4*Vw[0]*exp(2*B[0
])*Vw[1]+4*exp(2*B[0])*Vw[4]-8*B[4]*exp(2*B[0])*Vw[0]-4*Ub[0]*exp(2*B[0])*Vw[0]
*B[2]-4*U[0]*exp(2*B[0])*Vw[0]*B[3])*exp(-2*B[0])   :
C[   4   ,   4   ,   2   ]:=   1/16*fo*(4*r^3*U[0]^2*Ub[0]*K[0]+2*r^4*K[0]*U[0]
^2*Ub[1]+2*r^4*U[0]^2*Ub[0]*K[1]+2*r^4*Jb[0]*U[0]^2*U[1]+4*r^3*U[0]*Ub[0]^2*K[0
]+2*r^4*K[0]*Ub[0]^2*U[1]+2*r^4*U[0]*Ub[0]^2*K[1]+2*r^4*J[0]*Ub[0]^2*Ub[1]+2*r^
3*U[0]*Ub[0]^2*J[0]+2*r^4*U[0]*K[0]*Ub[0]*U[1]+r^4*U[0]*Ub[0]^2*J[1]+r^4*Ub[0]*
U[0]^2*Jb[1]+2*r^4*Ub[0]*K[0]*U[0]*Ub[1]+2*r^4*Ub[0]*Jb[0]*U[0]*U[1]+2*r^3*Ub[0
]*U[0]^2*Jb[0]+2*r^4*U[0]*J[0]*Ub[0]*Ub[1]+2*r^3*U[0]^3*Jb[0]+r^4*U[0]^3*Jb[1]+
2*r^3*Ub[0]^3*J[0]+r^4*Ub[0]^3*J[1]-4*Jb[0]*exp(4*B[0])*Vw[0]*B[2]+2*K[0]*exp(4
*B[0])*Vw[2]+8*r^2*Ub[0]*B[4]*exp(2*B[0])-2*r^2*Ub[0]*exp(2*B[0])*Vw[1]+8*r^2*U
[0]*B[4]*exp(2*B[0])-2*r^2*U[0]*exp(2*B[0])*Vw[1]-4*r^2*Ub[0]*B[1]*exp(2*B[0])*
Vw[0]-4*r^2*U[0]*B[1]*exp(2*B[0])*Vw[0]+2*exp(2*B[0])*J[0]*r^2*K[3]*U[0]*Ub[0]+
2*exp(2*B[0])*J[0]*r^2*K[0]*U[0]*Ub[3]+2*exp(2*B[0])*J[0]*r^2*K[0]*Ub[0]*U[3]-4
*exp(2*B[0])*r^2*K[0]^2*U[4]-exp(2*B[0])*K[0]*r^2*Jb[3]*U[0]^2+2*exp(2*B[0])*J[
0]*r^2*U[0]*Jb[0]*U[3]-exp(2*B[0])*K[0]*r^2*J[3]*Ub[0]^2+4*exp(2*B[0])*J[0]*r^2
*U[0]*Jb[4]+4*exp(2*B[0])*J[0]*r^2*Ub[0]*K[4]-exp(2*B[0])*K[0]*r^2*Jb[2]*U[0]^2
-exp(2*B[0])*K[0]*r^2*J[2]*Ub[0]^2-4*exp(2*B[0])*r^2*K[0]^2*Ub[4]-2*exp(2*B[0])
*r^2*K[0]^2*Ub[0]*U[3]-2*exp(2*B[0])*r^2*K[0]^2*U[0]*Ub[2]+4*exp(2*B[0])*Jb[0]*
r^2*Ub[0]*J[4]+2*exp(2*B[0])*r^2*Ub[0]*J[0]^2*Ub[3]-2*exp(2*B[0])*r^2*K[0]^2*U[
0]*Ub[3]+exp(2*B[0])*J[0]*r^2*Jb[3]*U[0]^2+4*exp(2*B[0])*J[0]*r^2*Jb[0]*U[4]-2*
exp(2*B[0])*r^2*K[0]^2*Ub[0]*U[2]+4*exp(2*B[0])*Jb[0]*r^2*J[0]*Ub[4]+exp(2*B[0]
)*Jb[0]*r^2*Jb[2]*U[0]^2+exp(2*B[0])*J[0]*r^2*J[3]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*
r^2*K[2]*U[0]*Ub[0]+exp(2*B[0])*Jb[0]*r^2*J[2]*Ub[0]^2+2*exp(2*B[0])*Jb[0]*r^2*
K[0]*Ub[0]*U[2]+2*exp(2*B[0])*Jb[0]*r^2*K[0]*U[0]*Ub[2]+2*exp(2*B[0])*Jb[0]*r^2
*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2*K[2]*U[0]*Ub[0]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[2]-2*exp(2*B[0])*K[0]*r^2
*U[0]*Jb[0]*U[3]-4*exp(2*B[0])*K[0]*r^2*Ub[0]*J[4]-4*exp(2*B[0])*K[0]*r^2*Ub[0]
*K[4]-4*exp(2*B[0])*K[0]*r^2*U[0]*K[4]-2*exp(2*B[0])*K[0]*r^2*K[3]*U[0]*Ub[0]+2
*exp(2*B[0])*r^2*U[0]*Jb[0]^2*U[2]-4*exp(2*B[0])*K[0]*r^2*U[0]*Jb[4]+4*exp(2*B[
0])*Jb[0]*r^2*U[0]*K[4]-2*J[0]*exp(4*B[0])*Vw[3]+2*K[0]*exp(4*B[0])*Vw[3]-2*Jb[
0]*exp(4*B[0])*Vw[2]+4*K[0]*exp(4*B[0])*Vw[0]*B[3]-4*J[0]*exp(4*B[0])*Vw[0]*B[3
]+4*K[0]*exp(4*B[0])*Vw[0]*B[2]-2*exp(2*B[0])*K[0]*r^2*Ub[0]*J[0]*Ub[3])*exp(-2
*B[0])/r^2   :
C[   4   ,   4   ,   3   ]:=   -1/16*I*(-2*Vw[3]*exp(4*B[0])*J[0]*fo-4*B[3]*Vw[
0]*exp(4*B[0])*J[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*K[0]*fo-4*B[3]*Vw[0]*exp(4*B[0]
)*K[0]*fo+2*Vw[2]*exp(4*B[0])*K[0]*fo-2*Vw[3]*exp(4*B[0])*K[0]*fo+2*Vw[2]*exp(4
*B[0])*Jb[0]*fo+4*B[2]*Vw[0]*exp(4*B[0])*Jb[0]*fo-Ub[0]^2*J[2]*r^2*K[0]*exp(2*B
[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*K[0]*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*Jb[0]*
exp(2*B[0])*fo-Ub[0]^2*J[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]*U[0]*r^2*K[0]
*exp(2*B[0])*fo-2*Ub[2]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-8*exp(2*B[0])*B[4]*
Ub[0]*r^2*fo-U[0]^2*Jb[2]*r^2*K[0]*exp(2*B[0])*fo+2*U[3]*Jb[0]*U[0]*r^2*J[0]*
exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^2*J[0]*exp
(2*B[0])*fo+4*U[4]*Jb[0]*r^2*J[0]*exp(2*B[0])*fo+8*exp(2*B[0])*B[4]*U[0]*r^2*fo
-2*Vw[1]*exp(2*B[0])*U[0]*r^2*fo+4*Vw[0]*exp(2*B[0])*B[1]*Ub[0]*r^2*fo-4*Vw[0]*
exp(2*B[0])*B[1]*U[0]*r^2*fo-4*J[4]*Ub[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]
*K[2]*r^2*Jb[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]*K[0]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]
^2*J[3]*r^2*J[0]*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]^2*r^2*exp(2*B[0])*fo+2*Vw[1]*
exp(2*B[0])*Ub[0]*r^2*fo+2*Ub[0]*U[0]*K[3]*r^2*J[0]*exp(2*B[0])*fo-2*U[2]*Ub[0]
*K[0]^2*r^2*exp(2*B[0])*fo-4*Ub[4]*J[0]*r^2*Jb[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]*K
[0]^2*r^2*exp(2*B[0])*fo+2*Ub[3]*U[0]*K[0]*r^2*J[0]*exp(2*B[0])*fo+2*U[3]*Ub[0]
*K[0]*r^2*J[0]*exp(2*B[0])*fo-4*U[4]*K[0]^2*r^2*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2
*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*Jb[0]*exp(2*B[0])*fo-2*Ub[0]*U[0]*K[2]*r^2
*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo+U[0]^2*Jb[3]*r^
2*K[0]*exp(2*B[0])*fo+2*Ub[3]*J[0]^2*Ub[0]*r^2*exp(2*B[0])*fo-2*Ub[2]*U[0]*K[0]
*r^2*Jb[0]*exp(2*B[0])*fo-U[0]^2*Jb[2]*r^2*Jb[0]*exp(2*B[0])*fo+Ub[0]^2*J[3]*r^
2*K[0]*exp(2*B[0])*fo+4*Jb[4]*U[0]*r^2*J[0]*exp(2*B[0])*fo+4*K[4]*Ub[0]*r^2*J[0
]*exp(2*B[0])*fo+4*Ub[4]*K[0]^2*r^2*exp(2*B[0])*fo-4*J[4]*Ub[0]*r^2*K[0]*exp(2*
B[0])*fo+4*K[4]*Ub[0]*r^2*K[0]*exp(2*B[0])*fo-4*K[4]*U[0]*r^2*K[0]*exp(2*B[0])*
fo+2*Ub[0]*U[0]*K[3]*r^2*K[0]*exp(2*B[0])*fo-2*U[2]*Jb[0]^2*U[0]*r^2*exp(2*B[0]
)*fo+J[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*U[0]*K[0]*Ub[0]*r^4*fo-2*U[1]*U[0]*Jb[0]*
Ub[0]*r^4*fo-2*Jb[0]*U[0]^2*Ub[0]*r^3*fo+2*Ub[1]*U[0]^2*K[0]*r^4*fo-J[1]*Ub[0]^
3*r^4*fo-Jb[1]*U[0]^2*Ub[0]*r^4*fo-2*K[1]*Ub[0]^2*U[0]*r^4*fo-2*Ub[1]*Ub[0]^2*J
[0]*r^4*fo+2*J[0]*Ub[0]^2*U[0]*r^3*fo+2*U[1]*Ub[0]*K[0]*U[0]*r^4*fo+2*Ub[1]*Ub[
0]*J[0]*U[0]*r^4*fo+Jb[1]*U[0]^3*r^4*fo-2*J[0]*Ub[0]^3*r^3*fo+2*K[1]*Ub[0]*U[0]
^2*r^4*fo+2*U[1]*U[0]^2*Jb[0]*r^4*fo-4*K[0]*Ub[0]^2*U[0]*r^3*fo+2*Jb[0]*U[0]^3*
r^3*fo-2*U[1]*Ub[0]^2*K[0]*r^4*fo+4*K[0]*Ub[0]*U[0]^2*r^3*fo)*exp(-2*B[0])/r^2
   :
C[   4   ,   4   ,   4   ]:=   1/4*(8*B[4]*exp(2*B[0])-4*B[1]*exp(2*B[0])*Vw[0]
-2*exp(2*B[0])*Vw[1]+4*U[0]*r*Ub[0]*K[0]+2*r*Ub[0]^2*J[0]+2*r*U[0]^2*Jb[0]+2*r^
2*K[0]*Ub[0]*U[1]+U[0]^2*r^2*Jb[1]+2*r^2*K[0]*U[0]*Ub[1]+Ub[0]^2*r^2*J[1]+2*U[0
]*Ub[0]*r^2*K[1]+2*r^2*Jb[0]*U[0]*U[1]+2*r^2*J[0]*Ub[0]*Ub[1])*exp(-2*B[0])   :



==> anc/initialize.map <==
x:=array([r,q,p,u]):
#f:= 1+p^2+q^2:
fo:=f+q*fqo+p*fpo:
fq:=fqo+q*2:
fp:=fpo+p*2:

J:=array(0..4): Jb:=array(0..4): K:=array(0..4): B:=array(0..4):
U:=array(0..4): Ub:=array(0..4): Vw:=array(0..4):
Jn:=array(0..4,0..4): Jbn:=array(0..4,0..4): Je:=array(0..4,0..4): Jbe:=array(0..4,0..4): 
Kn:=array(0..4,0..4): Bn:=array(0..4,0..4): Be:=array(0..4,0..4): 
Un:=array(0..4,0..4): Ubn:=array(0..4,0..4): Ue:=array(0..4,0..4): Ube:=array(0..4,0..4): 
Va:=array(0..4,0..4): wn:=array(0..4,0..4):

C:=array(1..4,1..4,1..4):
Csum:=array(1..4):
g:=array(1..4,1..4):
h:=array(1..4,1..4):
g_exp:=array(1..4,1..4):
h_exp:=array(1..4,1..4):
R:=array(1..4,1..4):
Riem:=array(1..4,1..4,1..4,1..4):
Riemd:=array(1..4,1..4,1..4,1..4):
weyl:=array(1..4,1..4,1..4,1..4):
Ric:=array(1..4,1..4):
Tab:=array(1..4,1..4):
Tab_down_exp:=array(1..4,1..4):
Tab_up_exp:=array(1..4,1..4):
D_Tab_up:=array(1..4):
D_Tab_down:=array(1..4):

n:=2:
L2:=-n*(n+1): # \eth\bar{\eth}
L4:=L2^2+2*L2:  #\eth^2\bar{\eth}^2
alias(B0=B0(r)):alias(W0=W0(r)):
alias(Rho0=Rho0(r)):
B14:=0:B4:=0:B44:=0:W14:=0:W4:=0:W44:=0:
rho_falloff:=(1/r^3-r0/r^4)*((r0+del)/r^4-1/r^3); #For finite shell
#rho_falloff:=(1/r^3-r0/r^4)*((r0+del)^2/r^5-1/r^3): #For finite shell
#rho_falloff:=(1/r^4-r0/r^5)*((r0+del)/r^4-1/r^3): #For finite shell


==> anc/lin.map <==

  pr1(J,Jn,2):
  pr1(Jb,Jbn,-2):
  pr1(K,Kn,0):
  pr1(B,Bn,0):
  pr1(U,Un,1):
  pr1(Ub,Ubn,-1):
  pr1(Vw,Va,0):

for a7 from 1 to 4 do for b7 from 1 to 4 do
h_exp[a7,b7]:=h[a7,b7]:
g_exp[a7,b7]:=g[a7,b7]:
h[a7,b7]:=subs(rule1,h_exp[a7,b7]):
g[a7,b7]:=subs(rule1,g_exp[a7,b7]):
od; od;

R[1,1]:=prR(1,1):
R[1,2]:=prR(1,2):
R[1,3]:=prR(1,3):
Rq:=simplify(f*(R[1,2]+I*R[1,3])/2):#Rq=q^A R_{1A}
R[2,2]:=prR(2,2):
R[2,3]:=prR(2,3):
R[3,3]:=prR(3,3):
a5:=simplify(h[2,2]*R[2,2]):
a6:=simplify(2*h[2,3]*R[2,3]):
a7:=simplify(h[3,3]*R[3,3]):
Rw:=simplify(r^2*(a5+a6+a7)):#Rw=h^{AB} R_{AB}
ev1:=simplify(f^2/4*(R[2,2]-R[3,3]+2*I*R[2,3])):#ev1=q^A q^B R_{AB}
ev2:=simplify(ev1-Jn[0,0]*Rw):
R[4,4]:=prR(4,4):
R[1,4]:=prR(1,4):
R[2,4]:=prR(2,4):
R[3,4]:=prR(3,4):

prLin(Kn,Je,Jbe,Be,Ue,Ube,wn,Jn,Jbn,Bn,Un,Ubn,Va);
R11e:=simplify(pr2(R[1,1]));
Rqe:=simplify(subs(rule1,pr2(Rq)));
Rwe:=simplify(pr2(Rw));
ev1e:=simplify(subs(rule1,pr2(ev1)));
ev2e:=simplify(subs(rule1,pr2(ev2)));
R14e:=simplify(pr2(R[1,4]));
R44e:=simplify(pr2(R[4,4]));
R24e:=simplify(pr2(R[2,4])):
R34e:=simplify(pr2(R[3,4])):
Rq4e:=simplify(subs(rule1,f*(R24e+I*R34e)/2));
#check_R11e:=simplify(subs(rule2,R11e));
#check_Rqe:=simplify(subs(rule2,Rqe));
#check_Rwe:=simplify(subs(rule2,Rwe));
#check_ev2e:=simplify(subs(rule2,ev2e));
#check_R14e:=simplify(subs(rule2,R14e));
#check_R44e:=simplify(subs(rule2,R44e));
#check_Rq4e:=simplify(subs(rule2,Rq4e));

FIN;

